MM-VeriAgent: Learning to Use Extensive Tools to Verify Multimodal Misinformation with Reinforcement Learning

Real-world multimodal misinformation often involves mixed forgery sources, requiring sample-specific detection strategies. Existing tool-augmented methods rely on predefined workflows or inference-time planning, limiting adaptability or increasing inference cost. To address this issue, we introduce \textbf{MM-VeriAgent}, which learns to verify mixed-source multimodal misinformation with tools. We first build \textbf{MM-VeriTools}, a specialized toolkit for misinformation detection agents. By benchmarking various candidate models and methods on the sub-tasks required by mixed-source detection, we select the strongest for textual, visual, and cross-modal forgery analysis and encapsulate them as callable tools with a unified interface. On top of this toolkit, we train the LVLM agent with reinforcement learning to teach it how to use these tools to better solve mixed-source detection. Since many of the tools are specialized models whose online execution at every rollout severely limits RL efficiency, we further introduce \textbf{Tool-Execution Cache}, which pre-executes candidate tool calls and reuses their cached outputs during training. This preserves multi-step rollouts while reducing online tool execution, largely improving the training efficiency.Experiments on MMFakeBench demonstrate substantial accuracy gains over the base model without explicit tool search at inference time. Ablation and efficiency analyses further validate the learned tool-use policy and show that Tool-Execution Cache reduces online tool executions during training.

==> fig/make_training_ladder.py <==
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

BLUE = "#2b5f9e"
ORANGE = "#d1642f"

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Times New Roman", "Times"],
    "font.size": 9,
    "axes.linewidth": 0.8,
    "pdf.fonttype": 42,
})

stages = ["Base", "SFT\n(8k)", "SFT\n(10k)", "GRPO"]
binary_acc = [70.6, 74.6, 74.6, 83.2]
binary_f1 = [81.0, 83.1, 83.1, 85.1]
mc_acc = [26.0, 59.6, 59.8, 70.4]
mc_f1 = [26.8, 60.3, 60.5, 71.5]

fig, axes = plt.subplots(1, 2, figsize=(3.4, 1.55))
x = np.arange(len(stages))
w = 0.38

for ax, acc, f1, title, ylo, yhi in [
    (axes[0], binary_acc, binary_f1, "Binary", 40, 100),
    (axes[1], mc_acc, mc_f1, "Multi-Class", 20, 80),
]:
    ba = ax.bar(x - w / 2, acc, w, color=BLUE, label="ACC")
    bf = ax.bar(x + w / 2, f1, w, color=ORANGE, label="F1")
    off = (yhi - ylo) * 0.02
    for bars, color, dx in [(ba, BLUE, -0.05), (bf, ORANGE, 0.05)]:
        for b in bars:
            ax.text(b.get_x() + b.get_width() / 2 + dx, b.get_height() + off,
                    f"{b.get_height():.1f}", ha="center", va="bottom",
                    fontsize=5.6, color=color)
    ax.set_title(title, fontsize=9, pad=3)
    ax.set_xticks(x)
    ax.set_xticklabels(stages, fontsize=7.5)
    ax.set_ylim(ylo, yhi)
    ax.set_yticks(list(range(ylo, yhi + 1, 20)))
    ax.tick_params(axis="y", labelsize=8, length=2.5)
    ax.tick_params(axis="x", length=0)
    ax.grid(axis="y", linestyle="--", linewidth=0.5, color="#c3c3c3", alpha=0.7)
    ax.set_axisbelow(True)
    for s in ["top", "right"]:
        ax.spines[s].set_visible(False)

axes[0].set_ylabel("Score (%)", fontsize=9)
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc="upper center", ncol=2, frameon=False,
           fontsize=8.5, bbox_to_anchor=(0.5, 1.04), handlelength=1.2,
           handleheight=1.0, columnspacing=1.5)

fig.tight_layout(rect=(0, 0, 1, 0.93), w_pad=1.0)
fig.savefig("/Users/lizekun/Desktop/Claude Code/MM-VeriAgent/fig/training_ladder.pdf",
            bbox_inches="tight", pad_inches=0.02)
print("done")

